Measurement of $C\!P$ observables in $B^\pm \to D^{(*)} K^\pm$ and $B^\pm \to D^{(*)} \pi^\pm$ decays using two-body $D$ final states

Measurements of $C\!P$ observables in $B^\pm \rightarrow D^{(*)} K^\pm$ and $B^\pm \rightarrow D^{(*)} \pi^\pm$ decays are presented, where $D^{(*)}$ indicates a neutral $D$ or $D^*$ meson that is an admixture of meson and anti-meson states. Decays of the $D^*$ meson to the $D\pi^0$ and $D\gamma$ final states are partially reconstructed without inclusion of the neutral pion or photon. Decays of the $D$ meson are reconstructed in the $K^\pm \pi^\mp$, $K^+K^-$, and $\pi^+\pi^-$ final states. The analysis uses a sample of charged $B$ mesons produced in proton-proton collisions and collected with the LHCb experiment, corresponding to integrated luminosities of 2.0, 1.0, and 5.7 fb$^{-1}$ taken at centre-of-mass energies of 7, 8, and 13 TeV, respectively. The measurements of partially reconstructed $B^\pm \to D^* K^\pm$ and $B^\pm \to D^* \pi^\pm$ with $D \to K^\mp \pi^\pm$ decays are the first of their kind, and a first observation of the $B^\pm \to (D \pi^0)_{D^*} \pi^\pm$ decay is made with a significance of 6.1 standard deviations. All $C\!P$ observables are measured with world-best precision, and in combination with other LHCb results will provide strong constraints on the CKM angle $\gamma$.

==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

